Deep Generative Modeling for Protein Design

Deep learning approaches have produced substantial breakthroughs in fields such as image classification and natural language processing and are making rapid inroads in the area of protein design. Many generative models of proteins have been developed that encompass all known protein sequences, model specific protein families, or extrapolate the dynamics of individual proteins. Those generative models can learn protein representations that are often more informative of protein structure and function than hand-engineered features. Furthermore, they can be used to quickly propose millions of novel proteins that resemble the native counterparts in terms of expression level, stability, or other attributes. The protein design process can further be guided by discriminative oracles to select candidates with the highest probability of having the desired properties. In this review, we discuss five classes of generative models that have been most successful at modeling proteins and provide a framework for model guided protein design.

==> figures/figure2crop.sh <==
#!/bin/bash

pdftk figure2.pdf cat 2 output figure2crop.pdf



==> wordcount.py <==
#!/usr/bin/env python

import subprocess
from collections import Counter

proc = subprocess.run(
    ["texcount", "article.tex"],
    stdout=subprocess.PIPE,
    universal_newlines=True,
    check=True,
)

counts = Counter()  # type: ignore
is_suppl = False
for line in proc.stdout.split("\n"):
    if not line.startswith("  ") or "text+headers+captions" in line:
        continue

    word_counts, object_counts, name = line.strip(" ").split(" ", 2)
    if name == "Section: Model descriptions":
        is_suppl = True

    if name == "_top_":
        prefix = "abstract"
    elif is_suppl:
        prefix = "suppl"
    else:
        prefix = "body"

    text_wc, headers_wc, captions_wc = map(int, word_counts.split("+"))
    counts[f"{prefix}_text"] += text_wc
    counts[f"{prefix}_captions"] += captions_wc

for key, value in sorted(counts.items()):
    key = key.replace("_", " ").capitalize()
    print(f"{key:<18s}: {value}")

